Simulating the quasi-ballistic regime of a short Gamma-Ray Burst jet

This study extends the 3D magnetohydrodynamic (MHD) simulation of a jet emerging from a binary neutron star (BNS) merger presented in Pavan et al. (2023), in which an incipient jet was manually injected into the realistic environment imported from a previous general-relativistic MHD simulation of a merging BNS system. The jet evolution is followed up to almost 10 seconds without loss of resolution. Our results reveal that the jet faces challenges in penetrating the dense surroundings, leading to a barely successful outflow that exhibits structural asymmetries and low Lorentz factors. By the end of the extended simulation, 98% of the jet energy is converted to kinetic form and its angular structure is stabilized. The physical quantities inferred thus provide reliable inputs for afterglow emission calculations. This work demonstrates a method for simulating jets in 3D up to nearly ballistic regimes that is general and ready to be applied to any jet in a BNS merger context.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

